Local Convergence of Adaptively Regularized Tensor Methods

Optimization methods that make use of derivatives of the objective function up to order $p > 2$ are called tensor methods. Among them, ones that minimize a regularized $p$th-order Taylor expansion at each step have been shown to possess optimal global complexity, which improves as $p$ increases. The local convergence of such optimization algorithms on functions that have Lipschitz continuous $p$th derivatives and are uniformly convex of order $q$ has been studied by Doikov and Nesterov [Math. Program., 193 (2022), pp. 315--336]. We extend these local convergence results to locally uniformly convex functions and fully adaptive methods, which do not need knowledge of the Lipschitz constant, thus providing the first sharp local rates for AR$p$. We discuss the surprising new challenges encountered by nonconvex local models and non-unique model minimizers. For $p > 2$, our examples show that in particular when using the global minimizer of the subproblem, even asymptotically not all iterations need to be successful. Only if the "right" local model minimizer is used, the $p/(q-1)$th-order local convergence from the non-adaptive case is preserved for $p > q-1$, otherwise the superlinear rate can degrade. We thus confirm that adaptive higher-order methods achieve superlinear convergence for certain degenerate problems as long as $p$ is large enough and provide sharp bounds on the order of convergence one can expect in the limit.

==> python/convergence_data.py <==
from collections import defaultdict
import enum
import json
import pathlib

import sympy

x_k, y = sympy.symbols(("x_k", "y"))


class Mode(enum.Enum):
    SEMI_ADAPTIVE = enum.auto()
    GLOBAL_MODEL_MIN = enum.auto()
    CLOSEST_MODEL_MIN = enum.auto()


def arp_iterates(
    p,
    q,
    objective=None,
    choose_global_min=True,
    gamma_1=sympy.Rational(1, 2),
    gamma_2=sympy.Rational(2),
    eta=sympy.Rational(1, 2),
    iterate_0=sympy.Rational(1, 10),
    sigma_0=sympy.Rational(1, 2),
    tolerance=sympy.Integer(10) ** (-50),
):
    digits = -int(sympy.log(tolerance)) * p  # working accuracy

    if objective is None:
        assert q % 2 == 0
        # objective = sympy.Poly(x_k**q - x_k**(q+2) + x_k**(q+4)/4, x_k, y)
        objective = sympy.Poly(
            (q - 1) * (x_k + 1) ** 4 * (x_k - 1) ** 2 * x_k ** (q - 1), x_k, y
        ).integrate()

    objective_grad = objective.diff()

    taylor = objective.zero
    objective_diff = objective
    for i in range(p + 1):
        taylor += objective_diff * (y - x_k) ** i / sympy.factorial(i)
        objective_diff = objective_diff.diff()

    history = []
    iterate = iterate_0

    sigma = sigma_0
    while abs(iterate) > tolerance:
        current_taylor = taylor.eval({x_k: iterate})

        if p % 2 == 0:
            right_model = current_taylor + sigma * (y - iterate) ** (p + 1)
            left_model = current_taylor - sigma * (y - iterate) ** (p + 1)
            local_mins_right = [
                p for p in right_model.diff().real_roots() if p > iterate
            ][::-2]
            local_mins_left = [
                p for p in left_model.diff().real_roots() if p < iterate
            ][::2]
            model_values_right = [right_model.eval({y: p}) for p in local_mins_right]
            model_values_left = [left_model.eval({y: p}) for p in local_mins_left]
            local_mins = local_mins_left + local_mins_right
            model_values = model_values_left + model_values_right
        else:
            current_model = current_taylor + sigma * (y - iterate) ** (p + 1)
            local_mins = current_model.diff().real_roots()[::2]
            model_values = [current_model.eval({y: p}) for p in local_mins]

        print(
            f"Iteration {len(history)}: "
            f"for sigma={sigma} "
            f"local mins at {[p.evalf(5) for p in local_mins]} "
            f"have model values {[p.evalf(5) for p in model_values]}"
        )
        tentative_model_value, tentative_iterate = min(
            zip(model_values, local_mins),
            key=(
                (lambda x: x[0])
                if choose_global_min
                else (lambda x: abs(x[1] - iterate))  # Choose best/closest min
            ),
        )
        tentative_iterate = tentative_iterate.evalf(digits)

        rho = (
            objective.eval({x_k: iterate, y: 0})
            - objective.eval({x_k: tentative_iterate, y: 0})
        ) / (
            current_taylor.eval({y: iterate})
            - current_taylor.eval({y: tentative_iterate})
        )

        history.append(
            {
                "iterate": iterate,
                "function_value": objective.eval({x_k: iterate, y: 0}),
                "gradient_norm": sympy.Abs(objective_grad.eval({x_k: iterate, y: 0})),
                "sigma": sigma,
                "tentative_iterate": tentative_iterate,
                "local_mins": local_mins,
                "model_value": tentative_model_value,
                "local_min_model_values": model_values,
                "rho_minus_1": rho - 1,
            }
        )

        if rho >= eta:
            iterate = tentative_iterate
            sigma *= gamma_1
        else:
            sigma *= gamma_2

    history.append(
        {
            "iterate": iterate,
            "function_value": objective.eval({x_k: iterate, y: 0}),
            "gradient_norm": sympy.Abs(objective_grad.eval({x_k: iterate, y: 0})),
            "sigma": sigma,
            "tentative_iterate": sympy.Float("nan"),
            "local_mins": [],
            "model_value": sympy.Float("nan"),
            "local_min_model_values": [],
            "rho_minus_1": sympy.Float("nan"),
        }
    )

    return history


if __name__ == "__main__":
    pqs = [
        (2, 2, "pos_def_example"),
        (3, 2, "pos_def_example"),
        (2, 4, "sharpness_example"),
        (4, 4, "sharpness_example"),
    ]

    base_directory = pathlib.Path.cwd() / ".."
    plot_directory = base_directory / "plots"
    results_file = pathlib.Path.cwd() / "convergence.json"

    results = defaultdict(list)

    for i, mode in enumerate([Mode.CLOSEST_MODEL_MIN, Mode.GLOBAL_MODEL_MIN]):
        for j, (p, q, example_name) in enumerate(pqs):
            if mode is not Mode.CLOSEST_MODEL_MIN and p == 2:
                continue
            if (
                mode is not Mode.CLOSEST_MODEL_MIN
                and example_name == "sharpness_example"
            ):
                continue

            parameters = {}
            if example_name == "pos_def_example":
                parameters["objective"] = sympy.Poly(
                    -4 * (x_k + 1) ** 3 + 3 * (x_k + 1) ** 4 + 1, x_k, y
                )
            elif example_name == "sharpness_example":
                parameters["objective"] = sympy.Poly(x_k**4 / 4 + x_k**5 / 5, x_k, y)
            if mode == Mode.SEMI_ADAPTIVE:
                parameters["gamma_1"] = 1
            elif mode == Mode.GLOBAL_MODEL_MIN:
                parameters["choose_global_min"] = True
            elif mode == Mode.CLOSEST_MODEL_MIN:
                parameters["choose_global_min"] = False
            if p == 2:
                parameters["sigma_0"] = sympy.Integer(0)
            if p <= q - 1:
                parameters["tolerance"] = sympy.Integer(10) ** (-4)
            else:
                correct_digits = 100
                parameters["tolerance"] = sympy.Integer(10) ** (-correct_digits)
            history = arp_iterates(p, q, **parameters)
            history = [
                {
                    key: (
                        [str(value.evalf(16)) for value in values]
                        if type(values) == list
                        else str(values.evalf(16))
                    )
                    for key, values in line.items()
                }
                for line in history
            ]
            results[example_name].append((p, q, mode.name, history))

    with open(results_file, "w") as f:
        json.dump(results, f, indent=4)


==> python/convergence_plots.py <==
import json
import pathlib
import sys

import matplotlib.pyplot as plt
import matplotlib.patches as mpatches
import numpy as np
import pandas
import sympy

from plot_utils import set_plot_aesthetics
from convergence_data import Mode


base_directory = pathlib.Path.cwd() / ".."
plot_directory = base_directory / "plots"
results_file = base_directory / "python" / "convergence.json"

set_plot_aesthetics(base_directory=base_directory, format="pgf")
plt.rc("figure", figsize=[5, 3 * 2.6 / 4])


def draw_convergence_triangle(
    ax,
    xx_data,
    yy_data,
    x_anchor=None,
    base_len=1.0,
    order_val=2.0,
    order_label=r"",
    triangle_kwargs=None,
    line_kwargs=None,
    text_kwargs=None,
):
    """
    Draw a right triangle on axes `ax`, placed below the plotted data.
    The triangle has:
      - bottom edge: horizontal from (x_anchor, y0) to (x_anchor+base_len, y0)
      - right edge: vertical from (x_anchor+base_len, y0) to (x_anchor+base_len, y0*order_val)
      - hypotenuse: from bottom-left (x_anchor, y0) to top-right (x_anchor+base_len, y0*order_val)
    This makes the hypotenuse slope bottom-left -> top-right.
    """
    if triangle_kwargs is None:
        triangle_kwargs = {
            "fill": False,
            "linewidth": 1.0,
            "edgecolor": "0.2",
            "linestyle": "-",
        }
    if line_kwargs is None:
        line_kwargs = {"linewidth": 1.0, "color": "0.2"}
    if text_kwargs is None:
        text_kwargs = {
            "fontsize": 9,
            "horizontalalignment": "center",
            "verticalalignment": "top",
        }

    # must be positive for log scale
    if order_val <= 0:
        return

    x_min, x_max = ax.get_xlim()
    y_min, y_max = ax.get_ylim()

    # auto-anchor if not provided
    if x_anchor is None:
        x_span = x_max - x_min
        proposed = x_min + 0.80 * x_span
        if proposed + base_len > x_max - 0.03 * x_span:
            proposed = x_max - base_len - 0.03 * x_span
        x_anchor = max(x_min + 0.01 * x_span, proposed)

    # Compute a y0 so the triangle is below the plotted data.
    n = len(yy_data)
    if n >= 5:
        cut_index = x_anchor+1
        local_min = float(np.min(yy_data[cut_index:]))
    else:
        local_min = float(np.min(yy_data))

    # top = y0 * order_val should be comfortably below local_min -> y0 = local_min / (order_val * safety_factor)
    safety_factor = 1.25
    y0 = local_min / (order_val * safety_factor)

    # Clamp y0 to lie within axis limits and be > y_min
    lower_bound = max(y_min * 1.0001, 1e-300)
    upper_bound = y_max / (order_val * 1.0001)
    y0 = max(lower_bound, min(y0, upper_bound))

    if y0 <= y_min * 1.0001:
        y0 = max(lower_bound, y_min * 1.001)

    x0 = x_anchor + 0.015 * (x_max - x_min)

    # Define triangle vertices:
    # bottom-left (p1), bottom-right (p2), top-right (p3)
    p1 = (x0, y0)  # bottom-left
    p2 = (x0 + base_len, y0)  # bottom-right
    p3 = (x0 + base_len, y0 * order_val)  # top-right (vertical right edge)

    # polygon: p1 -> p2 -> p3 -> p1 (bottom, right, hypotenuse)
    polygon = mpatches.Polygon([p1, p2, p3], closed=True, **triangle_kwargs)
    ax.add_patch(polygon)

    # base label centered on bottom edge
    base_label = str(int(base_len))
    ax.text(
        0.5 * (p1[0] + p2[0]),
        p1[1] / 1.4,  # slightly below base (division because axis is log-scale)
        base_label,
        **text_kwargs,
    )

    # height label: use provided LaTeX expression, placed at geometric mean along right vertical edge
    if order_label:
        y_label_pos = np.sqrt(
            p2[1] * p3[1]
        )  # geometric mean between bottom-right and top-right
        # put label slightly to the right of the vertical edge
        x_label_pos = p2[0] + 0.01 * (x_max - x_min)
        ax.text(
            x_label_pos,
            y_label_pos,
            rf"$\times {order_label}$",
            # rotation=90,
            verticalalignment="center",
            horizontalalignment="left",
            fontsize=text_kwargs.get("fontsize", 9),
        )


with open(results_file) as f:
    results = json.load(f)

for example_name, data in results.items():
    name = f"convergence_{example_name}"
    plt.clf()

    for p, q, mode, history in data:
        print(example_name, p, q, mode)
        mode = Mode[mode]

        historydf = pandas.DataFrame(
            [
                {
                    key: (
                        [sympy.Float(value) for value in values]
                        if type(values) == list
                        else sympy.Float(values)
                    )
                    for key, values in line.items()
                }
                for line in history
            ]
        )

        if p == 2:
            label = "Newton's method"
        else:
            label = rf"AR${p}$"
            if p == 4:
                label += " (close min/\nglobal min)"
            elif mode == Mode.GLOBAL_MODEL_MIN:
                label += " (global min)"
            else:
                label += " (close min)"

        xx = np.linspace(0, len(history) - 1, len(history))
        to_log = lambda x: float(sympy.log(1 / abs(x), 10))

        # plotted y-values (already log-values)
        y_vals = historydf.loc[:, "iterate"].map(to_log).to_numpy(dtype=float)

        plt.plot(
            xx,
            y_vals,
            label=label,
            marker="o",
        )

        # Determine theoretical order (numeric) and label (LaTeX fraction or sqrt)
        # Also determine base length: use 2 for sqrt-cases, otherwise 1.
        base_len = 1
        if q == 2:
            if mode == Mode.GLOBAL_MODEL_MIN:
                order_val = p
                order_label = str(p)
                base_len = 2
            else:
                order_val = p
                order_label = str(p)
        else:
            if mode == Mode.GLOBAL_MODEL_MIN:
                order_val = p / (q - 1)
                order_label = rf"\frac{{{p}}}{{{q-1}}}"
                base_len = 2
            else:
                order_val = p / (q - 1)
                order_label = rf"\frac{{{p}}}{{{q-1}}}"

        # Only draw triangle where you previously drew dashed lines (p > q - 1)
        if p > q - 1:
            ax = plt.gca()
            x_anchor = max(0, len(history) - int(base_len) - (2 if len(y_vals) <= 15 else 4))
            draw_convergence_triangle(
                ax,
                xx,
                y_vals,
                x_anchor=x_anchor,
                base_len=base_len,
                order_val=order_val,
                order_label=order_label,
                triangle_kwargs={"fill": False, "linewidth": 1.0, "edgecolor": "0.2"},
                line_kwargs={"linewidth": 1.0, "color": "0.2"},
                text_kwargs={"fontsize": 9, "ha": "center", "va": "center"},
            )

    plt.yscale("log")
    plt.ylabel(r"$\log_{10}(\|x_k - x_*\|^{-1})$")
    plt.xlabel(r"$k$")
    if example_name == "pos_def_example":
        plt.xlim(-0.3, 10.3)
    else:
        plt.xlim(-0.3, 16.3)
    plt.ylim(0.7, 300)
    plt.legend(bbox_to_anchor=(1.04, 1), loc="upper left")
    plt.tight_layout()

    plt.savefig(plot_directory / f"{name}.pgf")


==> python/example1.py <==
import pathlib

import matplotlib.pyplot as plt
import numpy as np

from plot_utils import set_plot_aesthetics


base_directory = pathlib.Path.cwd() / ".."
plot_directory = base_directory / "plots"

set_plot_aesthetics(base_directory=base_directory)

objective = np.poly1d([3, -4, 0, 0, 0])
taylor = np.poly1d(
    [
        (1 / 6) * objective.deriv(3)(1),
        (1 / 2) * objective.deriv(2)(1),
        objective.deriv(1)(1),
        objective(1),
    ]
)

xs = np.linspace(-0.75, 1.5)
plt.plot(xs, objective(xs), "k", label=r"$f(x) = 3x^4 - 4x^3$")
plt.plot(xs, taylor(xs - 1), "b", label=r"$t_{x_*}^3(x)$")
plt.plot(1, objective(1), "rx", label=r"$x_* = 1$")
plt.xlabel(r"$x$")
plt.ylim(bottom=-3)
plt.xlim([xs[0], xs[-1]])
plt.legend(bbox_to_anchor=(1.04, 1), loc="upper left")

plt.savefig(plot_directory / "example1.pgf", bbox_inches = "tight")


==> python/example1_success.py <==
import pathlib

import matplotlib.pyplot as plt
from matplotlib.colors import BoundaryNorm
import numpy as np
import seaborn as sns

from plot_utils import set_plot_aesthetics

objective = np.poly1d([3, -4, 0, 0, 0])


def success_ratio(x, sigma, optimistic=True):
    taylor = np.poly1d(
        [
            (1 / 6) * objective.deriv(3)(x),
            (1 / 2) * objective.deriv(2)(x),
            objective.deriv(1)(x),
            objective(x),
        ]
    )
    model = taylor + sigma * np.poly1d([1, 0]) ** 4
    stationary_points = [p.real for p in model.deriv().roots if p.imag == 0]
    rhos = []
    for s in stationary_points:
        predicted_decrease = taylor(0) - taylor(s)
        actual_decrease = objective(x) - objective(x + s)
        if model.deriv(2)(s) < 0 or predicted_decrease < 0:
            continue
        elif predicted_decrease / max(1, abs(objective(x))) < np.spacing(1.0):
            rho = np.nan
        else:
            rho = actual_decrease / predicted_decrease
        rhos.append(rho)

    if np.nan in rhos:
        return np.nan
    elif optimistic:
        return max(rhos)
    else:
        return min(rhos)


base_directory = pathlib.Path.cwd() / ".."
plot_directory = base_directory / "plots"

set_plot_aesthetics(base_directory=base_directory)

for optimistic in [True, False]:
    xs = np.linspace(0.5, 1.5, num=50)
    ys = np.logspace(-1, 1, num=200)
    xx, yy = np.meshgrid(xs, ys)
    zz = np.zeros_like(xx)
    for i in range(len(xs)):
        for j in range(len(ys)):
            zz[j, i] = success_ratio(xx[j, i], yy[j, i], optimistic=optimistic)

    palette = sns.color_palette("coolwarm", as_cmap=True)

    pcol = plt.pcolormesh(
        xx,
        yy,
        zz,
        cmap=palette,
        vmin=-1,
        vmax=1,
        rasterized=True,
    )
    plt.yscale("log")
    plt.colorbar(label=r"$\rho$", extend="both")

    if optimistic:
        plt.savefig(plot_directory / "example1_success_optimistic.pgf")
    else:
        plt.savefig(plot_directory / "example1_success_pessimistic.pgf")
    plt.close()


==> python/example2.py <==
import pathlib

import matplotlib.pyplot as plt
import numpy as np

from plot_utils import set_plot_aesthetics


base_directory = pathlib.Path.cwd() / ".."
plot_directory = base_directory / "plots"

set_plot_aesthetics(base_directory=base_directory)

objective = np.poly1d([1, 0, 0, 0, 0])
taylor = np.poly1d(
    [
        (1 / 6) * objective.deriv(3)(1),
        (1 / 2) * objective.deriv(2)(1),
        objective.deriv(1)(1),
        objective(1),
    ]
)

xs = np.linspace(-1.5, 1.5)
plt.plot(xs, objective(xs), "k", label=r"$f(x) = x^4$")
plt.plot(xs, taylor(xs - 1), "b", label=r"$t_1^3(x)$")
plt.plot(1, objective(1), "rx", label=r"$x = 1$")
plt.xlabel(r"$x$")
plt.ylim(bottom=-3)
plt.xlim([xs[0], xs[-1]])
plt.legend(loc="upper right")

plt.savefig(plot_directory / "example2.pgf")


==> python/example2_success.py <==
import pathlib

import matplotlib.pyplot as plt
import numpy as np
import seaborn as sns

from plot_utils import set_plot_aesthetics


objective = np.poly1d([1, 0, 0, 0, 0])


def success_ratio(x, sigma, optimistic=True):
    taylor = np.poly1d(
        [
            (1 / 6) * objective.deriv(3)(x),
            (1 / 2) * objective.deriv(2)(x),
            objective.deriv(1)(x),
            objective(x),
        ]
    )
    model = taylor + sigma * np.poly1d([1, 0]) ** 4
    stationary_points = [p.real for p in model.deriv().roots if p.imag == 0]
    rhos = []
    for s in stationary_points:
        predicted_decrease = taylor(0) - taylor(s)
        actual_decrease = objective(x) - objective(x + s)
        if predicted_decrease < 0:
            continue
        elif predicted_decrease / max(1, abs(objective(x))) < np.spacing(1.0):
            rho = np.nan
        else:
            rho = actual_decrease / predicted_decrease
        rhos.append(rho)

    if np.nan in rhos:
        return np.nan
    elif optimistic:
        return max(rhos)
    else:
        return min(rhos)


base_directory = pathlib.Path.cwd() / ".."
plot_directory = base_directory / "plots"

set_plot_aesthetics(base_directory=base_directory)

xs = np.linspace(-1.5, 1.5, num=10)
ys = np.logspace(-1, 1, num=100)
xx, yy = np.meshgrid(xs, ys)
zz = np.zeros_like(xx)
for i in range(len(xs)):
    for j in range(len(ys)):
        zz[j, i] = success_ratio(xx[j, i], yy[j, i])

palette = sns.color_palette("coolwarm", as_cmap=True)

pcol = plt.pcolormesh(
    xx,
    yy,
    zz,
    cmap=palette,
    vmin=-1,
    vmax=1,
    rasterized=True,
)
plt.yscale("log")
plt.colorbar(label=r"$\rho$", extend="both")

plt.savefig(plot_directory / "example2_success.pgf")


==> python/plot_utils.py <==
import matplotlib.pyplot as plt


def set_plot_aesthetics(base_directory, format="pgf"):
    plt.switch_backend("pgf")
    plt.rc(
        "pgf",
        texsystem="pdflatex",
        rcfonts=False,
        preamble=rf"""
            \usepackage{{import}}
            \import{{{base_directory / "settings"}/}}{{math.tex}}
            """,
    )
    plt.rc("text", usetex=True)
    plt.rc("font", family="serif", serif="computer Modern Roman")
    if format == "png":
        plt.rc("figure", figsize=[6, 6 * 2.6 / 4])
    else:
        plt.rc("figure", figsize=[3.5, 3 * 2.6 / 4])
    plt.rc("markers", fillstyle="none")
    plt.rc("lines", linewidth="1.1")
    plt.rc("savefig", dpi=300)

